Graphene/hBN heterostructure based Valley transistor: Dynamic Control of valley current in synchronized nonzero voltages, within the time-dependent regime

Graphene/hexagonal boron nitride (hBN) heterostructures represent a promising class of metal-insulator-semiconductor systems widely explored for multifunctional digital device applications. In this work, we demonstrate that graphene, when influenced by carrier-dependent trapping in the hBN spacer triggered by a localized potential from Kelvin probe force microscopy (KPFM), can exhibit valley transistor behavior under specific conditions. We employ a tight-binding model that self-consistently incorporates a Gaussian-shaped potential to represent the effect of the tip gate. Crucially, we show that the heterostructure functions as a field-effect transistor (FET), with its operation governed by the bias gate (shifting the Fermi level) and the tip-induced potential (breaking electron-hole symmetry via selective trapping of electron or hole quasiparticles). Our results reveal that, under specific lattice geometry, pulse frequency, and gate voltage conditions, the device exhibits valley transistor functionality. The valley current (e.g., I_K1=-K or I_K2=+K) can be selectively controlled by synchronizing the frequencies and polarities of the tip and bias gate voltages. Notably, when both gates are driven with the same polarity, the graphene channel outputs a periodically modulated, pure valley-polarized current. This enables switching between distinct ON/OFF valley current states even at finite bias. Remarkably, when the I_K1=-K current is ON (forward current), the I_K2=+K current is OFF. Reversing the gate polarity inverts this behavior: I_K1=-K turns OFF, while I_K2=+K turns ON (reverse current). These findings pave the way toward low-voltage valley transistors in metal-insulator-semiconductor architectures, offering new avenues for valleytronics and advanced gating technologies.

==> run-tex.sh <==

#!/bin/bash

pdflatex -synctex=1 -interaction=nonstopmode Paper-Valley.tex 

